ProtoScan: Measuring censorship in IPv6

Internet censorship continues to impact billions of people worldwide, and measurement of it remains an important focus of research. However, most Internet censorship measurements have focused solely on the IPv4 Internet infrastructure. Yet, more clients and servers are available over IPv6: According to Google, over a third of their users now have native IPv6 access. Given the slow-but-steady rate of IPv6 adoption, it is important to understand its impact on censorship. In this paper, we measure and analyze how censorship differs over IPv6 compared to the well-studied IPv4 censorship systems in use today. We perform a comprehensive global study of censorship across an array of commonly censored protocols, including HTTP, DNS, and TLS, on both IPv4 and IPv6, and compare the results. We find that there are several differences in how countries censor IPv6 traffic, both in terms of IPv6 resources, and in where and what blocklists or technologies are deployed on IPv6 networks. Many of these differences are not all-or-nothing: we find that most censors have some capacity to block in IPv6, but are less comprehensive or less reliable compared to their IPv4 censorship systems. Our results suggest that IPv6 offers new areas for censorship circumvention researchers to explore, providing potentially new ways to evade censors. As more users gain access to IPv6 addresses and networks, there will be a need for tools that take advantage of IPv6 techniques and infrastructure to bypass censorship.

==> figures/force-source.js <==
// Copyright 2021 Observable, Inc.
// Released under the ISC license.
// https://observablehq.com/@d3/force-directed-graph
function ForceGraph({
  nodes, // an iterable of node objects (typically [{id}, …])
  links // an iterable of link objects (typically [{source, target}, …])
}, {
  nodeId = d => d.id, // given d in nodes, returns a unique identifier (string)
  nodeGroup, // given d in nodes, returns an (ordinal) value for color
  nodeGroups, // an array of ordinal values representing the node groups
  nodeTitle, // given d in nodes, a title string
  nodeFill = "currentColor", // node stroke fill (if not using a group color encoding)
  nodeStroke = "#fff", // node stroke color
  nodeStrokeWidth = 1.5, // node stroke width, in pixels
  nodeStrokeOpacity = 1, // node stroke opacity
  nodeRadius = 5, // node radius, in pixels
  nodeStrength,
  linkSource = ({source}) => source, // given d in links, returns a node identifier string
  linkTarget = ({target}) => target, // given d in links, returns a node identifier string
  linkStroke = "#999", // link stroke color
  linkStrokeOpacity = 0.6, // link stroke opacity
  linkStrokeWidth = 1.5, // given d in links, returns a stroke width in pixels
  linkStrokeLinecap = "round", // link stroke linecap
  linkStrength,
  colors = d3.schemeTableau10, // an array of color strings, for the node groups
  width = 640, // outer width, in pixels
  height = 400, // outer height, in pixels
  invalidation // when this promise resolves, stop the simulation
} = {}) {
  // Compute values.
  const N = d3.map(nodes, nodeId).map(intern);
  const LS = d3.map(links, linkSource).map(intern);
  const LT = d3.map(links, linkTarget).map(intern);
  if (nodeTitle === undefined) nodeTitle = (_, i) => N[i];
  const T = nodeTitle == null ? null : d3.map(nodes, nodeTitle);
  const G = nodeGroup == null ? null : d3.map(nodes, nodeGroup).map(intern);
  const W = typeof linkStrokeWidth !== "function" ? null : d3.map(links, linkStrokeWidth);
  const L = typeof linkStroke !== "function" ? null : d3.map(links, linkStroke);


  // Replace the input nodes and links with mutable objects for the simulation.
  nodes = d3.map(nodes, (_, i) => ({id: N[i]}));
  links = d3.map(links, (_, i) => ({source: LS[i], target: LT[i]}));

  // Compute default domains.
  if (G && nodeGroups === undefined) nodeGroups = d3.sort(G);

  // Construct the scales.
  const color = nodeGroup == null ? null : d3.scaleOrdinal(nodeGroups, colors);

  // Construct the forces.
  const forceNode = d3.forceManyBody();
  const forceLink = d3.forceLink(links).id(({index: i}) => N[i]);
  if (nodeStrength !== undefined) forceNode.strength(nodeStrength);
  if (linkStrength !== undefined) forceLink.strength(linkStrength);

  const simulation = d3.forceSimulation(nodes)
      .force("link", forceLink)
      .force("charge", forceNode)
      .force("center",  d3.forceCenter())
      .on("tick", ticked);

  const svg = d3.create("svg")
      .attr("width", width)
      .attr("height", height)
      .attr("viewBox", [-width / 2, -height / 2, width, height])
      .attr("style", "max-width: 100%; height: auto; height: intrinsic;");

  const link = svg.append("g")
      .attr("stroke", typeof linkStroke !== "function" ? linkStroke : null)
      .attr("stroke-opacity", linkStrokeOpacity)
      .attr("stroke-width", typeof linkStrokeWidth !== "function" ? linkStrokeWidth : null)
      .attr("stroke-linecap", linkStrokeLinecap)
    .selectAll("line")
    .data(links)
    .join("line");

  const node = svg.append("g")
      .attr("fill", nodeFill)
      .attr("stroke", nodeStroke)
      .attr("stroke-opacity", nodeStrokeOpacity)
      .attr("stroke-width", nodeStrokeWidth)
    .selectAll("circle")
    .data(nodes)
    .join("circle")
      .attr("r", nodeRadius)
      .call(drag(simulation));

  if (W) link.attr("stroke-width", ({index: i}) => W[i]);
  if (L) link.attr("stroke", ({index: i}) => L[i]);
  if (G) node.attr("fill", ({index: i}) => color(G[i]));
  if (T) node.append("title").text(({index: i}) => T[i]);
  if (invalidation != null) invalidation.then(() => simulation.stop());

  function intern(value) {
    return value !== null && typeof value === "object" ? value.valueOf() : value;
  }

  function ticked() {
    link
      .attr("x1", d => d.source.x)
      .attr("y1", d => d.source.y)
      .attr("x2", d => d.target.x)
      .attr("y2", d => d.target.y);

    node
      .attr("cx", d => d.x)
      .attr("cy", d => d.y);
  }

  function drag(simulation) {    
    function dragstarted(event) {
      if (!event.active) simulation.alphaTarget(0.3).restart();
      event.subject.fx = event.subject.x;
      event.subject.fy = event.subject.y;
    }
    
    function dragged(event) {
      event.subject.fx = event.x;
      event.subject.fy = event.y;
    }
    
    function dragended(event) {
      if (!event.active) simulation.alphaTarget(0);
      event.subject.fx = null;
      event.subject.fy = null;
    }
    
    return d3.drag()
      .on("start", dragstarted)
      .on("drag", dragged)
      .on("end", dragended);
  }

  return Object.assign(svg.node(), {scales: {color}});
}


==> figures/graph.js <==
<script type="module">

import * as d3 from "https://cdn.skypack.dev/d3@7";

const div = d3.selectAll("div");

</script>


==> paper/figures/force-source.js <==
// Copyright 2021 Observable, Inc.
// Released under the ISC license.
// https://observablehq.com/@d3/force-directed-graph
function ForceGraph({
  nodes, // an iterable of node objects (typically [{id}, …])
  links // an iterable of link objects (typically [{source, target}, …])
}, {
  nodeId = d => d.id, // given d in nodes, returns a unique identifier (string)
  nodeGroup, // given d in nodes, returns an (ordinal) value for color
  nodeGroups, // an array of ordinal values representing the node groups
  nodeTitle, // given d in nodes, a title string
  nodeFill = "currentColor", // node stroke fill (if not using a group color encoding)
  nodeStroke = "#fff", // node stroke color
  nodeStrokeWidth = 1.5, // node stroke width, in pixels
  nodeStrokeOpacity = 1, // node stroke opacity
  nodeRadius = 5, // node radius, in pixels
  nodeStrength,
  linkSource = ({source}) => source, // given d in links, returns a node identifier string
  linkTarget = ({target}) => target, // given d in links, returns a node identifier string
  linkStroke = "#999", // link stroke color
  linkStrokeOpacity = 0.6, // link stroke opacity
  linkStrokeWidth = 1.5, // given d in links, returns a stroke width in pixels
  linkStrokeLinecap = "round", // link stroke linecap
  linkStrength,
  colors = d3.schemeTableau10, // an array of color strings, for the node groups
  width = 640, // outer width, in pixels
  height = 400, // outer height, in pixels
  invalidation // when this promise resolves, stop the simulation
} = {}) {
  // Compute values.
  const N = d3.map(nodes, nodeId).map(intern);
  const LS = d3.map(links, linkSource).map(intern);
  const LT = d3.map(links, linkTarget).map(intern);
  if (nodeTitle === undefined) nodeTitle = (_, i) => N[i];
  const T = nodeTitle == null ? null : d3.map(nodes, nodeTitle);
  const G = nodeGroup == null ? null : d3.map(nodes, nodeGroup).map(intern);
  const W = typeof linkStrokeWidth !== "function" ? null : d3.map(links, linkStrokeWidth);
  const L = typeof linkStroke !== "function" ? null : d3.map(links, linkStroke);


  // Replace the input nodes and links with mutable objects for the simulation.
  nodes = d3.map(nodes, (_, i) => ({id: N[i]}));
  links = d3.map(links, (_, i) => ({source: LS[i], target: LT[i]}));

  // Compute default domains.
  if (G && nodeGroups === undefined) nodeGroups = d3.sort(G);

  // Construct the scales.
  const color = nodeGroup == null ? null : d3.scaleOrdinal(nodeGroups, colors);

  // Construct the forces.
  const forceNode = d3.forceManyBody();
  const forceLink = d3.forceLink(links).id(({index: i}) => N[i]);
  if (nodeStrength !== undefined) forceNode.strength(nodeStrength);
  if (linkStrength !== undefined) forceLink.strength(linkStrength);

  const simulation = d3.forceSimulation(nodes)
      .force("link", forceLink)
      .force("charge", forceNode)
      .force("center",  d3.forceCenter())
      .on("tick", ticked);

  const svg = d3.create("svg")
      .attr("width", width)
      .attr("height", height)
      .attr("viewBox", [-width / 2, -height / 2, width, height])
      .attr("style", "max-width: 100%; height: auto; height: intrinsic;");

  const link = svg.append("g")
      .attr("stroke", typeof linkStroke !== "function" ? linkStroke : null)
      .attr("stroke-opacity", linkStrokeOpacity)
      .attr("stroke-width", typeof linkStrokeWidth !== "function" ? linkStrokeWidth : null)
      .attr("stroke-linecap", linkStrokeLinecap)
    .selectAll("line")
    .data(links)
    .join("line");

  const node = svg.append("g")
      .attr("fill", nodeFill)
      .attr("stroke", nodeStroke)
      .attr("stroke-opacity", nodeStrokeOpacity)
      .attr("stroke-width", nodeStrokeWidth)
    .selectAll("circle")
    .data(nodes)
    .join("circle")
      .attr("r", nodeRadius)
      .call(drag(simulation));

  if (W) link.attr("stroke-width", ({index: i}) => W[i]);
  if (L) link.attr("stroke", ({index: i}) => L[i]);
  if (G) node.attr("fill", ({index: i}) => color(G[i]));
  if (T) node.append("title").text(({index: i}) => T[i]);
  if (invalidation != null) invalidation.then(() => simulation.stop());

  function intern(value) {
    return value !== null && typeof value === "object" ? value.valueOf() : value;
  }

  function ticked() {
    link
      .attr("x1", d => d.source.x)
      .attr("y1", d => d.source.y)
      .attr("x2", d => d.target.x)
      .attr("y2", d => d.target.y);

    node
      .attr("cx", d => d.x)
      .attr("cy", d => d.y);
  }

  function drag(simulation) {    
    function dragstarted(event) {
      if (!event.active) simulation.alphaTarget(0.3).restart();
      event.subject.fx = event.subject.x;
      event.subject.fy = event.subject.y;
    }
    
    function dragged(event) {
      event.subject.fx = event.x;
      event.subject.fy = event.y;
    }
    
    function dragended(event) {
      if (!event.active) simulation.alphaTarget(0);
      event.subject.fx = null;
      event.subject.fy = null;
    }
    
    return d3.drag()
      .on("start", dragstarted)
      .on("drag", dragged)
      .on("end", dragended);
  }

  return Object.assign(svg.node(), {scales: {color}});
}


==> paper/figures/graph.js <==
<script type="module">

import * as d3 from "https://cdn.skypack.dev/d3@7";

const div = d3.selectAll("div");

</script>

